Bending Waves in Velocity Space: a First Look at the THINGS sample

Detection of bending waves is a highly challenging task even in nearby disc galaxies due to their sub-kpc bending amplitudes. However, simulations show that the harmonic bending of a Milky Way like disc galaxy is associated with a harmonic fluctuation in the measured line of sight (los) velocities as well, and can be regarded as a kinematic signature of a manifested bending wave. Here, we look for similar kinematic signatures of bending waves in \HI discs, as they extend to much beyond the optical radii. We present a multipole analysis of the \HI los residual velocity fields of six nearby spiral galaxies from the THINGS sample, which uncovers the bending wave-induced velocity peaks. This allows us to identify the radial positions and amplitudes of the different bending modes present in the galaxies. We find that all of our sample discs show a combined kinematic signature of superposition of a few lower-order bending modes, suggesting that bending waves are a common phenomenon. The identified velocity peaks are found to be of modes $m=2,3$ and $4$, not more than 15 km s$^{-1}$ in amplitude and spread across the entire \HI disc. Interestingly, they appear to be concentrated near the optical edge of their host galaxies. Also, $m=2$ appears to be more common than the other two modes.

==> compile.sh <==
latex main.tex
latex main.tex
bibtex main
latex main
latex main
dvipdf main.dvi
open main.pdf &


